A multilayer, multi-timescale model approach for economic and frequency control in power grids

Power systems are subject to fundamental changes due to the increasing infeed of decentralised renewable energy sources and storage. The decentralised nature of the new actors in the system requires new concepts for structuring the power grid, and achieving a wide range of control tasks ranging from seconds to days. Here we introduce a multiplex dynamical network model covering all control timescales. Crucially, we combine a decentralised, self-organised low-level control and a smart grid layer of devices that can aggregate information from remote sources. The safety-critical task of frequency control is performed by the former, the economic objective of demand matching dispatch by the latter. Having both aspects present in the same model allows us to study the interaction between the layers. Remarkably, we find that adding communication in the form of aggregation does not improve the performance in the cases considered. Instead, the self-organised state of the system already contains the information required to learn the demand structure in the entire grid. The model introduced here is highly flexible, and can accommodate a wide range of scenarios relevant to future power grids. We expect that it is especially useful in the context of low-energy microgrids with distributed generation.

==> figures/multilayer.py <==
import networkx as nx

edgelist = [(0, 1),(1, 2),(2,3),(1, 4), (4, 5), (4,6), (4,7), (7,8), (6,8), (6,9), (8,9),(9,10),(10,11)]

g = nx.Graph(edgelist)

mis = nx.maximal_independent_set(g)

print(sorted(mis))


